MCTensor: A High-Precision Deep Learning Library with Multi-Component Floating-Point

In this paper, we introduce MCTensor, a library based on PyTorch for providing general-purpose and high-precision arithmetic for DL training. MCTensor is used in the same way as PyTorch Tensor: we implement multiple basic, matrix-level computation operators and NN modules for MCTensor with identical PyTorch interface. Our algorithms achieve high precision computation and also benefits from heavily-optimized PyTorch floating-point arithmetic. We evaluate MCTensor arithmetic against PyTorch native arithmetic for a series of tasks, where models using MCTensor in float16 would match or outperform the PyTorch model with float32 or float64 precision.

==> code/MCLinear.py <==
class MCLinear(MCModule):
    def __init__(self, in_features, out_features, nc, bias=True):
        super(MCLinear, self).__init__()
        self.in_features = in_features
        self.out_features = out_features
        self.nc = nc
        self.weight = MCTensor(out_features, in_features, nc=nc, requires_grad=True)
        if bias:
            self.bias = MCTensor(out_features, nc=nc, requires_grad=True)
        else:
            self.bias = None
            
    def forward(self, input):
        return F.linear(input, self.weight, self.bias)


==> code/MCOptimization.py <==
mc_model = MCModel(nc=nc)
mc_optimizer = MCSGD(mc_model.parameters())

for x, y in train_dataset:
    mc_optimizer.zero_grad()
    y_hat = mc_model(x)
    loss = loss_fn(y_hat, y)
    loss.backward()
    mc_optimizer.step()

==> code/MLP_toy.py <==
class MC-MLP(MCModule):
    def __init__(self, input_dim, hidden1, hidden2, num_classes=10, nc=2):
        super(MCMLP, self).__init__()
        self.fc1 = MCLinear(input_dim, hidden1, nc=nc)
        self.fc2 = MCLinear(hidden1, hidden2, nc=nc)
        self.fc3 = MCLinear(hidden2, num_classes, nc=nc)
        self.dropout = nn.Dropout(0.2)

    def forward(self, x):
        x = F.relu(self.fc1(x))
        x = self.dropout(x.tensor.sum(-1))
        x = F.relu(self.fc2(x))
        x = self.dropout(x.tensor.sum(-1))
        x = self.fc3(x)
        return F.log_softmax(x.tensor.sum(-1), dim=1)  


==> code/nnLinear.py <==
class Linear(nn.Module):
    def __init__(self, in_features, out_features, bias=True):
        super(Linear, self).__init__()
        self.in_features = in_features
        self.out_features = out_features
        self.weight = Parameter(torch.empty(out_features, in_features))
        if bias:
            self.bias = Parameter(torch.empty((out_features))
        else:
            self.bias = None
            
    def forward(self, input):
        return F.linear(input, self.weight, self.bias)


==> code/nnOptimization.py <==
model = Model()
optimizer = SGD(mc_model.parameters())

for x, y in train_dataset:
    optimizer.zero_grad()
    y_hat = model(x)
    loss = loss_fn(y_hat, y)
    loss.backward()
    optimizer.step()
